Many-body correlations for nuclear physics across scales: from nuclei to quark-gluon plasmas to hadron distributions

It is an experimental fact that multi-particle correlations in the final states of high-energy nucleus-nucleus collisions are sensitive to collective correlations of nucleons in the wave functions of the colliding nuclei. Here, I show that this connection is more direct than it intuitively seems. With an energy deposition scheme inspired by high-energy quantum chromodynamics, and within a linearized description of initial-state fluctuations in the quark-gluon plasma, I exhibit relations between $N$-particle correlations in the final states of nuclear collisions and $N$-nucleon density distributions in the colliding nuclei. This result formally justifies the sensitivity of the outcome of high-energy collisions to features such as nuclear deformations. It paves the way, thus, to systematic studies of the impact of state-of-the-art nuclear interactions in such processes.

==> anc/py-Jazma.py <==
import sys
import numpy as np

# 2-parameter Fermi with deformation parameters beta2, gamma, beta3, beta4 (not used).
# Radius expansion in complex spherical harmonics written in Cartesian coords.
def rho_ws(x, y, z, R, a, b2, g, b3, b4):
    r = np.sqrt(x**2+y**2+z**2) + 1e-15
    B2 = np.sqrt(5/16/np.pi)*b2*((2*z**2-x**2-y**2)*np.cos(g) + np.sqrt(3)*(x**2-y**2)*np.sin(g))/r**2
    B3 = 1/4*np.sqrt(7/np.pi)*b3*(5*z**3-3*z*r**2)/r**3
    B4 = 3/16*np.sqrt(1/np.pi)*b4*(35*z**4-30*z**2*r**2+3*r**4)/r**4
    rho_local = 1/(1+np.exp((r-R*(1+B2+B3+B4))/a))
    return rho_local

# now read in nuclear properties. this is currently coded for symmetric collisions.
A_A, A_B = int(sys.argv[1]), int(sys.argv[1]) # number of nucleons per nucleus
R_A, R_B = float(sys.argv[2]), float(sys.argv[2]) # fm
a_A, a_B = float(sys.argv[3]), float(sys.argv[3]) # fm
beta2_A, beta2_B = float(sys.argv[4]), float(sys.argv[4]) # quad deformation
gamma_A, gamma_B = float(sys.argv[5])/180*np.pi, float(sys.argv[5])/180*np.pi # rad, triaxiality
beta3_A, beta3_B = float(sys.argv[6]), float(sys.argv[6]) # octu deformation
beta4_A, beta4_B = float(sys.argv[7]), float(sys.argv[7]) # hexa deformation

# number of cells along one axis of 2D grid
size = 24

# size of the 2D grid. We use some arbitrary rules.

# large nuclei
if R_A == 6: # fm
    dim = 9.9 # fm

if R_A == 5: # fm
    dim = 9  # fm

if R_A == 4:
    dim = 8.1 # fm

# small nuclei
if R_A == 3:  # fm
    dim = 7.2   # fm

# now construct 2D grid
area = (2*dim/(size))**2  # fm^2, area of a grid cell.
xx = np.linspace(-dim, dim, size+1)  # array of edges
xx = (xx[1:]+xx[:-1])/2  # array of centers

# grid coordinates
x_grid, y_grid = np.meshgrid(xx, xx)

# matrices for 1- ,2-, 3-point functions.
ave_S1 = np.zeros((size, size)) # size^2, for 1-point function
ave_S2 = np.zeros((size, size, size, size))  # size^4, for connected 2-point function
ave_S3 = np.zeros((size, size, size, size, size, size)) ## size^6, for connected three-point function. With size=24, size^6 is about 200e6, careful with memory usage!

#######
## now loop over events begin

# choose number of events to generate
nev = int(5e4)

# array of event-by-event quantities to store (max 10 quantities)
obs = np.zeros((nev, 10))

ev = 0
for ev in range(nev):

    # Now generate nucleon coordinates according to WS distribution.
    # We perform independent sampling from the deformed density.
    # No short-range correlations are implemented.

    # Nucleus A
    lim = R_A+10*a_A  # fm  ## 10*a prescription from TRENTO
    x_A = np.zeros(A_A)
    y_A = np.zeros(A_A)
    z_A = np.zeros(A_A)

    # Optimized algorithm
    gen = int(10*A_A)  # factor 10 works well
    cont = 0
    while cont >= 0:
        # print cont,
        loop = cont
        cx = np.random.uniform(-lim, lim, size=gen)
        cy = np.random.uniform(-lim, lim, size=gen)
        cz = np.random.uniform(-lim, lim, size=gen)
        rand = np.random.random(gen,)
        n_eval = rho_ws(cx, cy, cz, R_A, a_A, beta2_A, gamma_A, beta3_A, beta4_A)
        n_eval /= rand
        coords_ev = np.where(n_eval > 1)
        cont = cont+coords_ev[0].size
        x_ev = cx[coords_ev[0]]
        y_ev = cy[coords_ev[0]]
        z_ev = cz[coords_ev[0]]
        if cont <= A_A:
            x_A[loop:cont] = x_ev
            y_A[loop:cont] = y_ev
            z_A[loop:cont] = z_ev
        else:
            mmax = A_A-loop
            x_A[loop:] = x_ev[0:mmax]
            y_A[loop:] = y_ev[0:mmax]
            z_A[loop:] = z_ev[0:mmax]
            break

    # Now we randomly rotate the coordinates of the sampled nucleons in 3D.
    # 3-1-3 convention
    # first rotation in (x,y), u is uniformly distributed
    # second rotation in (y,z), cos(v) is uniformly distributed
    # third rotation in (x,y), w is uniformly distributed
    u = np.random.uniform(0, 2*np.pi)
    dummy = np.random.uniform(-1, 1)
    v = np.arccos(dummy)
    w = np.random.uniform(0, 2*np.pi)

    # rotation in (x,y) plane by angle u
    x_u = x_A*np.cos(u)-y_A*np.sin(u)
    y_u = x_A*np.sin(u)+y_A*np.cos(u)
    z_u = z_A

    # rotation in (y,z) plane by angle v
    x_v = x_u
    y_v = y_u*np.cos(v)-z_u*np.sin(v)
    z_v = y_u*np.sin(v)+z_u*np.cos(v)

    # rotation in (x,y) plane by angle w
    x_w = x_v*np.cos(w)-y_v*np.sin(w)
    y_w = x_v*np.sin(w)+y_v*np.cos(w)
    z_w = z_v

    # final coords for nucleus A
    x_A = x_w
    y_A = y_w
    z_A = z_w

    # Nucleus B
    lim = R_B+10*a_B  # fm  ## 10*a prescription from TRENTO
    x_B = np.zeros(A_B)
    y_B = np.zeros(A_B)
    z_B = np.zeros(A_B)

    # Optimized algorithm
    gen = int(10*A_B)  # factor 10 works well
    cont = 0
    while cont >= 0:
        # print cont,
        loop = cont
        cx = np.random.uniform(-lim, lim, size=gen)
        cy = np.random.uniform(-lim, lim, size=gen)
        cz = np.random.uniform(-lim, lim, size=gen)
        rand = np.random.random(gen,)
        n_eval = rho_ws(cx, cy, cz, R_B, a_B, beta2_B, gamma_B, beta3_B, beta4_B)
        n_eval /= rand
        coords_ev = np.where(n_eval > 1)
        cont = cont+coords_ev[0].size
        x_ev = cx[coords_ev[0]]
        y_ev = cy[coords_ev[0]]
        z_ev = cz[coords_ev[0]]
        if cont <= A_B:
            x_B[loop:cont] = x_ev
            y_B[loop:cont] = y_ev
            z_B[loop:cont] = z_ev
        else:
            mmax = A_B-loop
            x_B[loop:] = x_ev[0:mmax]
            y_B[loop:] = y_ev[0:mmax]
            z_B[loop:] = z_ev[0:mmax]
            break

    # Now we randomly rotate the coordinates of the sampled nucleons in 3D.
    # 3-1-3 convention
    # first rotation in (x,y), u is uniformly distributed
    # second rotation in (y,z), cos(v) is uniformly distributed
    # third rotation in (x,y), w is uniformly distributed
    u = np.random.uniform(0, 2*np.pi)
    dummy = np.random.uniform(-1, 1)
    v = np.arccos(dummy)
    w = np.random.uniform(0, 2*np.pi)

    # rotation in (x,y) plane by angle u
    x_u = x_B*np.cos(u)-y_B*np.sin(u)
    y_u = x_B*np.sin(u)+y_B*np.cos(u)
    z_u = z_B

    # rotation in (y,z) plane by angle v
    x_v = x_u
    y_v = y_u*np.cos(v)-z_u*np.sin(v)
    z_v = y_u*np.sin(v)+z_u*np.cos(v)

    # rotation in (x,y) plane by angle w
    x_w = x_v*np.cos(w)-y_v*np.sin(w)
    y_w = x_v*np.sin(w)+y_v*np.cos(w)
    z_w = z_v

    # final coords for nucleus B
    x_B = x_w
    y_B = y_w
    z_B = z_w

    # Now we move to the evaluation of the energy density.
    # We need the "thickness" functions of nuclei A and B, as a sum of nucleons.
    # Each nucleon is treated as a Gaussian of size 0.5 fm
    T_A = np.zeros((size, size))
    T_B = np.zeros((size, size))

    # sigma of a nucleon
    w = .5  # fm

    # Optimized algorithm to sample Gaussians on the grid.
    # Loop over participants in A. Evaluate Gaussian up to 5*sigma.
    wmax = 5  # as implemented in Trento
    for j in range(A_A):
        x_loop = (x_grid-x_A[j])**2
        y_loop = (y_grid-y_A[j])**2
        radius = np.sqrt(x_loop+y_loop)
        indic = np.where(radius < w*wmax)
        indic_x = indic[0]
        indic_y = indic[1]
        T_A[indic_x, indic_y] += 1/(2*np.pi*w**2)*np.exp(-(
            x_loop[indic_x, indic_y]+y_loop[indic_x, indic_y])/(2*w**2))  # fm^-2

    # Loop over participants in B. Evaluate Gaussian up to 5*sigma.
    for j in range(A_B):
        x_loop = (x_grid-x_B[j])**2
        y_loop = (y_grid-y_B[j])**2
        radius = np.sqrt(x_loop+y_loop)
        indic = np.where(radius < w*wmax)
        indic_x = indic[0]
        indic_y = indic[1]
        T_B[indic_x, indic_y] += 1/(2*np.pi*w**2)*np.exp(-(
            x_loop[indic_x, indic_y]+y_loop[indic_x, indic_y])/(2*w**2))  # fm^-2

    # energy density
    eps = T_A * T_B

    # calculation of event-by-event quantities (can add more if needed)

    # total energy of event (unit is GeV/fm, but there are prefactors we do not consider here)
    obs[ev, 0] = np.sum(eps)*area

    # RMS radius, eccentricity, triangularity

    z = x_grid+y_grid*1.j  # complex notation is handy
    r2 = x_grid**2+y_grid**2 # rad^2
    r3 = r2**(3/2.) # rad^3
    e2_num = eps*z**2  # numerator of E2
    e2_den = eps*r2  # denominator of E2
    rms_rad = np.sqrt(np.sum(e2_den)/np.sum(eps))  # fm, rms size
    obs[ev, 1] = rms_rad
    e3_num = eps*z**3  # numerator of E3
    e3_den = eps*r3  # denominator of E3
    E2 = -np.sum(e2_num)/np.sum(e2_den)
    obs[ev, 2] = np.abs(E2)  # magnitude
    E3 = -np.sum(e3_num)/np.sum(e3_den)
    obs[ev, 3] = np.abs(E3)  # magnitude

    # calculation of n-point functions

    # store eps(x)
    ave_S1 += eps

    # store eps(x)eps(y)
    ave_S2_ev = np.multiply.outer(eps, eps) 
    ave_S2 += ave_S2_ev 

    # store eps(x)eps(y)eps(z)
    ave_S3 += np.multiply.outer(ave_S2_ev, eps) # this line takes all the computation time for a given event
    
    if ev%10==0:
       print(ev, end=' ')

## Now we store the results. These will represent the input for py-Jazma_analysis.py.

## Stored in some "results" folder

A_str = sys.argv[1]
R_str = sys.argv[2]
a_str = sys.argv[3]
beta2_str = sys.argv[4]
gamma_str = sys.argv[5]
beta3_str = sys.argv[6]
beta4_str = sys.argv[7]

# save event-by-event quantities
np.save('results/obs_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy',obs)

# save n-point functions (division by nev to properly store averages)
np.save('results/S1_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy',ave_S1/nev)
np.save('results/S2_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy',ave_S2/nev)
np.save('results/S3_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy',ave_S3/nev)


#%%


==> anc/py-Jazma_analysis.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
from matplotlib.gridspec import GridSpec

from matplotlib import rc
# rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
# for Palatino and other serif fonts use:
# rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

#%%

size = 24  # number of grid points

# These arrays of indices permit one to generate all possible cobinations of 4 coordinates used in the computations involving the connected 2-point function, C2(x,y), to be seen below.
# 4 arrays of indices (all possible size^4 combination)
nu = np.arange(size)

i1_2 = np.tile(nu, size**3)  # size^4 different
i2_2 = np.repeat(i1_2[0:size**3], size**1)  # size^3 different
i3_2 = np.repeat(i1_2[0:size**2], size**2)  # size^2 different
i4_2 = np.repeat(i1_2[0:size**1], size**3)  # size different

# array of observables for final results. we consider 6 observables.
#  <E>, <E^2>-<E>^2 / <E>^2, e2{2}, e3{2}, <e2^2 E>-<e2^2><E> / <E>, <e3^2 E>-<e3^2><E> / <E>, <(E-<E>)^3> / <E>^3
n_obs=7

# cases to consider
A_nucl = np.array([16,48,96,192])                # number of nucleons
beta2  = np.array([  0,  0.5,  0.0,  0.5,  0.5,  0.5    ])  # quad deformation
gamma  =  np.array([ 0,  0.0,  0.0,  0.0,  30,   60     ])   # deg, triaxiality
beta3  = np.array([  0,  0.0,  0.5,  0.5,  0.5,  0.5    ])  # octu deformation
beta4  = np.array([  0,  0.0,  0.0,  0.0,  0.0,  0.0    ])  # hexa deformation

# array of exact quantities from ebye calculation
obs_exact = np.zeros((A_nucl.size, beta2.size, n_obs))
obs_exact_err = np.zeros((A_nucl.size, beta2.size, n_obs)) # statistical errors

# array of perturbative quantities
obs_pert = np.zeros((A_nucl.size, beta2.size, n_obs))

# loop over variables, it is very specific to the numerical choices made previously.
for mass in range(A_nucl.size):  # loop over considered masses

    ##
    # Construction of grid for the event.
    # We make it depend on the mass number
    ##

    if mass == 0:  # small nucleus

        # grid
        # size -dim to dim fm, with step 2*dim/size fm
        dim = 7.2  # fm

        # radius of Woods-Saxon
        R_A, R_B = 3, 3  # fm

    if mass == 1:  # large nucleus

        # grid
        # size -dim to dim fm, with step 2*dim/size fm
        dim = 8.1  # fm

        # radius of Woods-Saxon
        R_A, R_B = 4, 4  # fm

    if mass == 2:  # large nucleus

        # grid
        # size -dim to dim fm, with step 2*dim/size fm
        dim = 9  # fm

        # radius of Woods-Saxon
        R_A, R_B = 5, 5  # fm
        
    if mass == 3:  # large nucleus

        # grid
        # size -dim to dim fm, with step 2*dim/size fm
        dim = 9.9  # fm

        # radius of Woods-Saxon
        R_A, R_B = 6, 6  # fm

    grid_step = 2*dim/(size)  # fm
    area = grid_step**2  # fm^2
    xx = np.linspace(-dim, dim, size+1)  # array of edges
    xx = (xx[1:]+xx[:-1])/2  # array of centers

    # grid coordinates
    x_grid, y_grid = np.meshgrid(xx, xx)

    # number of nucleons in colliding nuclei A and B
    A_A, A_B = A_nucl[mass], A_nucl[mass]
    a_A, a_B = 0.5, 0.5  # we keep a fixed value of skin for both nuclei

    for defo in range(beta2.size):  # loop over deformation parameters

        A_str = str(A_A)
        R_str = str(R_A)
        a_str = str(a_A)
        beta2_str = str(beta2[defo])
        gamma_str = str(gamma[defo])
        beta3_str = str(beta3[defo])
        beta4_str = str(beta4[defo])

        obs = np.load('results/A='+A_str+'/obs_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy')
        
        ave_S1 = np.load('results/A='+A_str+'/S1_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy')
        ave_S2 = np.load('results/A='+A_str+'/S2_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy')
        ave_S3 = np.load('results/A='+A_str+'/S3_A='+A_str+'_R='+R_str+'_a='+a_str+'_beta2='+beta2_str+'_gamma='+gamma_str+'_beta3='+beta3_str+'_beta4='+beta4_str+'.npy')

        ## Compute exact observables

        #extract observables
        ene=obs[:,0] # energy
        R=obs[:,1] # system size
        e2=obs[:,2] # E2
        e3=obs[:,3] # E3
        
        #obse
        mom2=[np.mean(e2**2),np.mean(e2**4)]
        mom3=[np.mean(e3**2),np.mean(e3**4)]
        momE=[np.mean(ene),np.mean(ene**2),np.mean(ene**3)]

        # E observables
        aveE=momE[0] # mean
        varE=(momE[1]-momE[0]**2)/aveE**2 # variance
        skewE=(momE[2]-3*momE[1]*aveE+2*aveE**3)/aveE**3 # skewness
        # E2 observables
        e222=mom2[0]
        e22=e222**0.5 # e2{2}
        # E3 observables
        e322=mom3[0]
        e32=e322**0.5 # e3{2}

        # mixed observables
        delta_E=ene-momE[0]
        C2=np.mean(e2**2*delta_E)
        C3=np.mean(e3**2*delta_E)
        rho2=C2/aveE # E2E2-E
        rho3=C3/aveE # E3E3-E
        
        ##########################################
        ##########################################
        # errors computed via jackknife resampling.
        
        q=ene.size
        
        aveEe=np.zeros(q)
        varEe=np.zeros(q)
        skewEe=np.zeros(q)
        
        e22e=np.zeros(q)
        e32e=np.zeros(q)

        tot2=np.sum(e2**2*delta_E)/(q-1.)
        tot3=np.sum(e3**2*delta_E)/(q-1.)
        rho2e=np.zeros(q)
        rho3e=np.zeros(q)
        
        for j in range(q):
            poleE=ene[j]
            poled=delta_E[j]
            pole2=e2[j]**2
            pole3=e3[j]**2
            C2e=tot2-(pole2*poled)/(q-1.)
            C3e=tot3-(pole3*poled)/(q-1.)
            momEe=[1./(q-1.)*(q*momE[0]-poleE), 1./(q-1.)*(q*momE[1]-poleE**2),1./(q-1.)*(q*momE[2]-poleE**3)]
            mom2e=[1./(q-1.)*(q*mom2[0]-pole2), 1./(q-1.)*(q*mom2[1]-pole2**2)]
            mom3e=[1./(q-1.)*(q*mom3[0]-pole3), 1./(q-1.)*(q*mom3[1]-pole3**2)]

            aveEe[j]=momEe[0]
            varEe[j]=(momEe[1]-aveEe[j]**2)/aveEe[j]**2
            skewEe[j]=(momEe[2]-3*momEe[1]*aveEe[j]+2*aveEe[j]**3)/aveEe[j]**3

            e222e=mom2e[0]
            e22e[j]=e222e**0.5
            e322e=mom3e[0]
            e32e[j]=e322e**0.5
            
            rho2e[j]=C2e/aveEe[j]
            rho3e[j]=C3e/aveEe[j]

        delta=aveEe-aveE
        aveEerr=np.sqrt(np.sum(delta**2))
        delta=varEe-varE
        varEerr=np.sqrt(np.sum(delta**2))
        delta=skewEe-skewE
        skewEerr=np.sqrt(np.sum(delta**2))
            
        delta=e22e-e22
        e22err=np.sqrt(np.sum(delta**2.))
        delta=e32e-e32
        e32err=np.sqrt(np.sum(delta**2.))

        delta=rho2e-rho2
        rho2err=np.sqrt(np.sum(delta**2))
        delta=rho3e-rho3
        rho3err=np.sqrt(np.sum(delta**2))

        #######################################
        #######################################

        # fill exact observables matrix
        obs_exact[mass, defo, 0] = aveE
        obs_exact[mass, defo, 1] = varE
        obs_exact[mass, defo, 2] = skewE
        obs_exact[mass, defo, 3] = e22
        obs_exact[mass, defo, 4] = e32
        obs_exact[mass, defo, 5] = rho2
        obs_exact[mass, defo, 6] = rho3

        obs_exact_err[mass, defo, 0] = aveEerr
        obs_exact_err[mass, defo, 1] = varEerr
        obs_exact_err[mass, defo, 2] = skewEerr
        obs_exact_err[mass, defo, 3] = e22err
        obs_exact_err[mass, defo, 4] = e32err
        obs_exact_err[mass, defo, 5] = rho2err
        obs_exact_err[mass, defo, 6] = rho3err

        # compute perturbative quantities

        # calculate the 1-point function
        C1x = ave_S1  # average density

        # calculate the connected 2-point function
        C1xC1y = np.multiply.outer(C1x, C1x)  # product of averages
        C2xy = ave_S2 - C1xC1y
        
        # calculate the connected 3-point function
        
        # C1(x)C1(y)C1(z)
        C1xC1yC1z = np.multiply.outer(C1xC1y,C1x) # product of three averages
        
        # C2(x,y)C1(z)
        C2xyC1z = np.multiply.outer(C2xy,C1x)

        # C2(x,z)C1(y)
        C2xzC1y = np.swapaxes(C2xyC1z,2,4) 
        C2xzC1y = np.swapaxes(C2xzC1y,3,5)        

        # C2(y,z)C1(x)
        C2yzC1x = np.swapaxes(C2xyC1z,0,4)
        C2yzC1x = np.swapaxes(C2yzC1x,1,5) # this is C1(x)C2(z,y)
        C2yzC1x = np.swapaxes(C2yzC1x,2,4) 
        C2yzC1x = np.swapaxes(C2yzC1x,3,5) 
        
        C3xyz = ave_S3 - C2xyC1z - C2xzC1y - C2yzC1x - C1xC1yC1z

        ## compute perturbative quantities
        
        ## eccentricity
        E2E2_nume = np.real(np.sum((xx[i1_2]+xx[i2_2]*1.j)**2*(xx[i3_2]-xx[i4_2]*1.j)**2*C2xy[i1_2, i2_2, i3_2, i4_2])*area**2)
        E2E2_deno = np.sum((x_grid**2+y_grid**2)*C1x*area)**2
        E2E2 = E2E2_nume / E2E2_deno

        ## triangularity
        E3E3_nume = np.real(np.sum((xx[i1_2]+xx[i2_2]*1.j)**3*(xx[i3_2]-xx[i4_2]*1.j)**3*C2xy[i1_2, i2_2, i3_2, i4_2])*area**2)
        E3E3_deno = np.sum((x_grid**2+y_grid**2)**(3/2)*C1x*area)**2
        E3E3 = E3E3_nume / E3E3_deno

        ##  En^2-E correlator
        
        ## first integrate 3-point function over z
        C3xy = np.sum(C3xyz,axis=(4,5))*area
        
        E2E2E_nume = np.real( np.sum((xx[i1_2]+xx[i2_2]*1.j)**2*(xx[i3_2]-xx[i4_2]*1.j)**2*C3xy[i1_2, i2_2, i3_2, i4_2])*area**2 )
        E2E2E_deno = np.sum((x_grid**2+y_grid**2)*C1x*area)**2
        E2E2E = E2E2E_nume / E2E2E_deno

        E3E3E_nume = np.real( np.sum((xx[i1_2]+xx[i2_2]*1.j)**3*(xx[i3_2]-xx[i4_2]*1.j)**3*C3xy[i1_2, i2_2, i3_2, i4_2])*area**2 )
        E3E3E_deno = np.sum((x_grid**2+y_grid**2)**(3/2)*C1x*area)**2        
        E3E3E = E3E3E_nume / E3E3E_deno

        obs_pert[mass, defo, 0] = np.sum(C1x*area)        
        obs_pert[mass, defo, 1] = np.sum(C2xy) / np.sum(C1x)**2
        obs_pert[mass, defo, 2] = np.sum(C3xyz) / np.sum(C1x)**3
        obs_pert[mass, defo, 3] = E2E2**0.5
        obs_pert[mass, defo, 4] = E3E3**0.5
        obs_pert[mass, defo, 5] = E2E2E / np.sum(C1x*area)
        obs_pert[mass, defo, 6] = E3E3E / np.sum(C1x*area)

        print(defo, end=' ')
        
#%%

fig = plt.figure(1,figsize=(20, 27))
gs = GridSpec(6, 1,
              hspace=0.04,
              top=0.99,
              bottom=0.01,
              left=0.09,
              right=0.99)

arrX = np.arange(6)

ax0 = fig.add_subplot(gs[0, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[3,0,1],yerr=obs_exact_err[3,0,1],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[3,1,1],yerr=obs_exact_err[3,1,1],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[3,2,1],yerr=obs_exact_err[3,2,1],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[3,3,1],yerr=obs_exact_err[3,3,1],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[3,4,1],yerr=obs_exact_err[3,4,1],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[3,5,1],yerr=obs_exact_err[3,5,1],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[3, :, 1], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm var}(E)$ / $\langle E \rangle^2$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.text(4,0.0032,r'$A=192$, $R=6$ fm, $a=0.5$ fm',fontsize=34)
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.0, 0.018])

ax0 = fig.add_subplot(gs[1, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[3,0,2],yerr=obs_exact_err[3,0,2],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[3,1,2],yerr=obs_exact_err[3,1,2],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[3,2,2],yerr=obs_exact_err[3,2,2],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[3,3,2],yerr=obs_exact_err[3,3,2],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[3,4,2],yerr=obs_exact_err[3,4,2],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[3,5,2],yerr=obs_exact_err[3,5,2],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[3, :, 2], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm skew}(E)$ / $\langle E \rangle^3$', fontsize=33)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.yticks([0,-0.0005,0.001])
plt.axis([-1, 7.9, -0.0002, 0.0014])

ax0 = fig.add_subplot(gs[2, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[3,0,3],yerr=obs_exact_err[3,0,3],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[3,1,3],yerr=obs_exact_err[3,1,3],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[3,2,3],yerr=obs_exact_err[3,2,3],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[3,3,3],yerr=obs_exact_err[3,3,3],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[3,4,3],yerr=obs_exact_err[3,4,3],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[3,5,3],yerr=obs_exact_err[3,5,3],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[3, :, 3], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_2\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.09, 0.31])

ax0 = fig.add_subplot(gs[3, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[3,0,4],yerr=obs_exact_err[3,0,4],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[3,1,4],yerr=obs_exact_err[3,1,4],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[3,2,4],yerr=obs_exact_err[3,2,4],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[3,3,4],yerr=obs_exact_err[3,3,4],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[3,4,4],yerr=obs_exact_err[3,4,4],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[3,5,4],yerr=obs_exact_err[3,5,4],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[3, :, 4], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_3\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.09, 0.31])

ax0 = fig.add_subplot(gs[4, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[3,0,5],yerr=obs_exact_err[3,0,5],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[3,1,5],yerr=obs_exact_err[3,1,5],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[3,2,5],yerr=obs_exact_err[3,2,5],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[3,3,5],yerr=obs_exact_err[3,3,5],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[3,4,5],yerr=obs_exact_err[3,4,5],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[3,5,5],yerr=obs_exact_err[3,5,5],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[3, :, 5], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_2^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -1.9e-3, 2.9e-3])

ax0 = fig.add_subplot(gs[5, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[3,0,6],yerr=obs_exact_err[3,0,6],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[3,1,6],yerr=obs_exact_err[3,1,6],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[3,2,6],yerr=obs_exact_err[3,2,6],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[3,3,6],yerr=obs_exact_err[3,3,6],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[3,4,6],yerr=obs_exact_err[3,4,6],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[3,5,6],yerr=obs_exact_err[3,5,6],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[3, :, 6], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_3^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -2.4e-3, 0.8e-3])

plt.savefig('figure2.pdf')

plt.close()

#%%

fig = plt.figure(1,figsize=(20, 27))
gs = GridSpec(6, 1,
              hspace=0.04,
              top=0.99,
              bottom=0.01,
              left=0.09,
              right=0.99)

arrX = np.arange(6)

ax0 = fig.add_subplot(gs[0, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[2,0,1],yerr=obs_exact_err[2,0,1],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[2,1,1],yerr=obs_exact_err[2,1,1],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[2,2,1],yerr=obs_exact_err[2,2,1],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[2,3,1],yerr=obs_exact_err[2,3,1],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[2,4,1],yerr=obs_exact_err[2,4,1],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[2,5,1],yerr=obs_exact_err[2,5,1],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[2, :, 1], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm var}(E)$ / $\langle E \rangle^2$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.text(4,0.004,r'$A=96$, $R=5$ fm, $a=0.5$ fm',fontsize=34)
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.0, 0.02])

ax0 = fig.add_subplot(gs[1, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[2,0,2],yerr=obs_exact_err[2,0,2],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[2,1,2],yerr=obs_exact_err[2,1,2],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[2,2,2],yerr=obs_exact_err[2,2,2],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[2,3,2],yerr=obs_exact_err[2,3,2],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[2,4,2],yerr=obs_exact_err[2,4,2],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[2,5,2],yerr=obs_exact_err[2,5,2],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[2, :, 2], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm skew}(E)$ / $\langle E \rangle^3$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.yticks([0,0.0005,0.001])
plt.axis([-1, 7.9, 0.0, 0.0014])

ax0 = fig.add_subplot(gs[2, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[2,0,3],yerr=obs_exact_err[2,0,3],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[2,1,3],yerr=obs_exact_err[2,1,3],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[2,2,3],yerr=obs_exact_err[2,2,3],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[2,3,3],yerr=obs_exact_err[2,3,3],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[2,4,3],yerr=obs_exact_err[2,4,3],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[2,5,3],yerr=obs_exact_err[2,5,3],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[2, :, 3], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_2\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.13, 0.32])

ax0 = fig.add_subplot(gs[3, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[2,0,4],yerr=obs_exact_err[2,0,4],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[2,1,4],yerr=obs_exact_err[2,1,4],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[2,2,4],yerr=obs_exact_err[2,2,4],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[2,3,4],yerr=obs_exact_err[2,3,4],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[2,4,4],yerr=obs_exact_err[2,4,4],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[2,5,4],yerr=obs_exact_err[2,5,4],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[2, :, 4], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_3\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.13, 0.32])

ax0 = fig.add_subplot(gs[4, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[2,0,5],yerr=obs_exact_err[2,0,5],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[2,1,5],yerr=obs_exact_err[2,1,5],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[2,2,5],yerr=obs_exact_err[2,2,5],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[2,3,5],yerr=obs_exact_err[2,3,5],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[2,4,5],yerr=obs_exact_err[2,4,5],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[2,5,5],yerr=obs_exact_err[2,5,5],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[2, :, 5], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_2^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -1.9e-3, 2.9e-3])

ax0 = fig.add_subplot(gs[5, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[2,0,6],yerr=obs_exact_err[2,0,6],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[2,1,6],yerr=obs_exact_err[2,1,6],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[2,2,6],yerr=obs_exact_err[2,2,6],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[2,3,6],yerr=obs_exact_err[2,3,6],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[2,4,6],yerr=obs_exact_err[2,4,6],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[2,5,6],yerr=obs_exact_err[2,5,6],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[2, :, 6], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_3^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -2.4e-3, 0.8e-3])

plt.savefig('figure3.pdf')

plt.close()

#%%

fig = plt.figure(1,figsize=(20, 27))
gs = GridSpec(6, 1,
              hspace=0.04,
              top=0.99,
              bottom=0.01,
              left=0.09,
              right=0.99)

arrX = np.arange(6)

ax0 = fig.add_subplot(gs[0, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[1,0,1],yerr=obs_exact_err[1,0,1],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[1,1,1],yerr=obs_exact_err[1,1,1],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[1,2,1],yerr=obs_exact_err[1,2,1],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[1,3,1],yerr=obs_exact_err[1,3,1],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[1,4,1],yerr=obs_exact_err[1,4,1],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[1,5,1],yerr=obs_exact_err[1,5,1],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[1, :, 1], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm var}(E)$ / $\langle E \rangle^2$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.text(4,0.008,r'$A=48$, $R=4$ fm, $a=0.5$ fm',fontsize=34)
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.005, 0.028])

ax0 = fig.add_subplot(gs[1, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[1,0,2],yerr=obs_exact_err[1,0,2],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[1,1,2],yerr=obs_exact_err[1,1,2],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[1,2,2],yerr=obs_exact_err[1,2,2],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[1,3,2],yerr=obs_exact_err[1,3,2],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[1,4,2],yerr=obs_exact_err[1,4,2],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[1,5,2],yerr=obs_exact_err[1,5,2],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[1, :, 2], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm skew}(E)$ / $\langle E \rangle^3$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
#plt.yticks([0,0.0005,0.001])
plt.axis([-1, 7.9, 0.0, 0.0019])

ax0 = fig.add_subplot(gs[2, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[1,0,3],yerr=obs_exact_err[1,0,3],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[1,1,3],yerr=obs_exact_err[1,1,3],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[1,2,3],yerr=obs_exact_err[1,2,3],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[1,3,3],yerr=obs_exact_err[1,3,3],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[1,4,3],yerr=obs_exact_err[1,4,3],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[1,5,3],yerr=obs_exact_err[1,5,3],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[1, :, 3], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_2\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.19, 0.36])

ax0 = fig.add_subplot(gs[3, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[1,0,4],yerr=obs_exact_err[1,0,4],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[1,1,4],yerr=obs_exact_err[1,1,4],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[1,2,4],yerr=obs_exact_err[1,2,4],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[1,3,4],yerr=obs_exact_err[1,3,4],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[1,4,4],yerr=obs_exact_err[1,4,4],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[1,5,4],yerr=obs_exact_err[1,5,4],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[1, :, 4], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_3\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.19, 0.36])

ax0 = fig.add_subplot(gs[4, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[1,0,5],yerr=obs_exact_err[1,0,5],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[1,1,5],yerr=obs_exact_err[1,1,5],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[1,2,5],yerr=obs_exact_err[1,2,5],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[1,3,5],yerr=obs_exact_err[1,3,5],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[1,4,5],yerr=obs_exact_err[1,4,5],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[1,5,5],yerr=obs_exact_err[1,5,5],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[1, :, 5], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_2^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -1.9e-3, 3.6e-3])

ax0 = fig.add_subplot(gs[5, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[1,0,6],yerr=obs_exact_err[1,0,6],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[1,1,6],yerr=obs_exact_err[1,1,6],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[1,2,6],yerr=obs_exact_err[1,2,6],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[1,3,6],yerr=obs_exact_err[1,3,6],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[1,4,6],yerr=obs_exact_err[1,4,6],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[1,5,6],yerr=obs_exact_err[1,5,6],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[1, :, 6], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_3^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -2.5e-3, 0.0009])

plt.savefig('figure4.pdf')

plt.close()

#%%

fig = plt.figure(1,figsize=(20, 27))
gs = GridSpec(6, 1,
              hspace=0.04,
              top=0.99,
              bottom=0.01,
              left=0.09,
              right=0.99)

arrX = np.arange(6)

ax0 = fig.add_subplot(gs[0, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[0,0,1],yerr=obs_exact_err[0,0,1],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[0,1,1],yerr=obs_exact_err[0,1,1],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[0,2,1],yerr=obs_exact_err[0,2,1],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[0,3,1],yerr=obs_exact_err[0,3,1],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[0,4,1],yerr=obs_exact_err[0,4,1],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[0,5,1],yerr=obs_exact_err[0,5,1],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[0, :, 1], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm var}(E)$ / $\langle E \rangle^2$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.text(4,0.04,r'$A=16$, $R=3$ fm, $a=0.5$ fm',fontsize=34)
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.03, 0.07])

ax0 = fig.add_subplot(gs[1, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[0,0,2],yerr=obs_exact_err[0,0,2],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[0,1,2],yerr=obs_exact_err[0,1,2],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[0,2,2],yerr=obs_exact_err[0,2,2],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[0,3,2],yerr=obs_exact_err[0,3,2],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[0,4,2],yerr=obs_exact_err[0,4,2],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[0,5,2],yerr=obs_exact_err[0,5,2],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[0, :, 2], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm skew}(E)$ / $\langle E \rangle^3$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
#plt.yticks([0,0.0005,0.001])
plt.axis([-1, 7.9, 0.002, 0.0099])

ax0 = fig.add_subplot(gs[2, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[0,0,3],yerr=obs_exact_err[0,0,3],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[0,1,3],yerr=obs_exact_err[0,1,3],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[0,2,3],yerr=obs_exact_err[0,2,3],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[0,3,3],yerr=obs_exact_err[0,3,3],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[0,4,3],yerr=obs_exact_err[0,4,3],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[0,5,3],yerr=obs_exact_err[0,5,3],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[0, :, 3], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_2\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.legend(loc='center right', fontsize=28, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.33, 0.52])

ax0 = fig.add_subplot(gs[3, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[0,0,4],yerr=obs_exact_err[0,0,4],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[0,1,4],yerr=obs_exact_err[0,1,4],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[0,2,4],yerr=obs_exact_err[0,2,4],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[0,3,4],yerr=obs_exact_err[0,3,4],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[0,4,4],yerr=obs_exact_err[0,4,4],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[0,5,4],yerr=obs_exact_err[0,5,4],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[0, :, 4], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'$\varepsilon_3\{2\}$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, 0.33, 0.52])

ax0 = fig.add_subplot(gs[4, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[0,0,5],yerr=obs_exact_err[0,0,5],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[0,1,5],yerr=obs_exact_err[0,1,5],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[0,2,5],yerr=obs_exact_err[0,2,5],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[0,3,5],yerr=obs_exact_err[0,3,5],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[0,4,5],yerr=obs_exact_err[0,4,5],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[0,5,5],yerr=obs_exact_err[0,5,5],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[0, :, 5], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_2^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -2.4e-3, 1.4e-2])

ax0 = fig.add_subplot(gs[5, 0])
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.gca().tick_params(direction='in')
plt.errorbar(arrX[0],obs_exact[0,0,6],yerr=obs_exact_err[0,0,6],xerr=None,fmt='o',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[1],obs_exact[0,1,6],yerr=obs_exact_err[0,1,6],xerr=None,fmt='d',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=0.5$, $\gamma=\beta_3=0$',zorder=1)
plt.errorbar(arrX[2],obs_exact[0,2,6],yerr=obs_exact_err[0,2,6],xerr=None,fmt='^',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_3=0.5$, $\beta_2=\gamma=0$',zorder=1)
plt.errorbar(arrX[3],obs_exact[0,3,6],yerr=obs_exact_err[0,3,6],xerr=None,fmt='s',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=16.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=0$',zorder=1)
plt.errorbar(arrX[4],obs_exact[0,4,6],yerr=obs_exact_err[0,4,6],xerr=None,fmt='p',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=30^\circ$',zorder=1)
plt.errorbar(arrX[5],obs_exact[0,5,6],yerr=obs_exact_err[0,5,6],xerr=None,fmt='h',mfc='w',mec='r',ecolor='r',alpha=0.8,elinewidth=1,ms=18.,label=r'$\beta_2=\beta_3=0.5$, $\gamma=60^\circ$',zorder=1)
plt.plot(obs_pert[0, :, 6], '_k', ms=20, label=r'perturbative',zorder=2)
#plt.xlabel(r'$x$ (fm)', fontsize=17)
plt.ylabel(r'${\rm cov}(\varepsilon_3^2,E)$ / $\langle E \rangle$', fontsize=33)
#plt.setp(ax0.get_yticklabels(), visible=False)
plt.setp(ax0.get_xticklabels(), visible=False)
plt.gca().xaxis.set_tick_params(labelsize=26)
plt.gca().yaxis.set_tick_params(labelsize=26)
plt.axhline(y=0,linestyle='-',color='k',lw=.5)
#plt.legend(loc='center right', fontsize=15, numpoints=1, frameon=True, handletextpad=0.0, edgecolor='k')
plt.xticks([10,20])
plt.axis([-1, 7.9, -3.8e-3, 0.0039])

plt.savefig('figure5.pdf')

plt.close()

#%%

